Planning of Cellular Networks Enhanced by Energy Harvesting

We pose a novel cellular network planning problem, considering the use of renewable energy sources and a fundamentally new concept of energy balancing, and propose a novel algorithm to solve it. In terms of the network capital and operational expenditure, we conclude that savings can be made by enriching cellular infrastructure with energy harvesting sources, in comparison to traditional deployment methods.

==> anc/Readme.txt <==
[General information]
- This work is licensed under a Creative Commons Attribution 3.0 Unported License. Link to license: http://creativecommons.org/licenses/by/3.0/
- Author: Meng Zheng (zhengmeng_6@sia.cn), Contributor: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)
- This code is provided as is.
- We did our best to explain our code in the most possible detail. In case of questions related to the code please contact the Authors directly.
- This software was tested on MATLAB Version 7.10.0.499 (R2010a) under Mac OS X Lion 10.7.5 (11G63) and FICO Xpress Version 1.23.00 under Windows XP Professional
- MATLAB (R) is a registered trademark of The MathWorks, Inc.
- FICO Xpress  (R) is a registered trademark of Fair Isaac Corporation  
- Last updated: 5 February 2013

[Paper-specific information]
- To be able to use this code, first you need to install CVX software available from http://cvxr.com/cvx
- This code was used to generate results in the following paper: 

@article{zheng_2012_submitted,
	author = "Meng {Zheng} and Przemys{\l}aw {Pawe{\l}czak} and S{\l}awomir {Sta\'{n}czak} and Haibin {Yu}",
	title = "Planning of Cellular Networks Enhanced by Energy Harvesting",
	month = "14 Feb.",
	year = "2013",
	note = "accepted for publication"}

Please cite this paper as specified above whenever you plan to use this code.
- Results from Fig. 1a pertaining to FICO (R) Xpress Optimization Suite were generated by manually plugging the network setup parameters for each point of the figure into the optimizer, based on 'code_for_fig1a.m' code.
- For more information please refer to the source code directly.

==> anc/batch_mean.m <==
function res=batch_mean(X,conf)
%'X' denotes the input vector and 'conf' denotes the confidence probability

%Script for Batch Means simulation method

%Code development: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%Last update: 9 February 2013

x_m=mean(X);                % Compute mean of X
s=std(X);                   % Compute standard deviation
t=tinv(conf,length(X)-1);   % inv cdf of t-student distribution for conf and length(X)-1 degrees of freedom
t=t*s/sqrt(length(X));      % Dispersion from mean
res = [x_m,t];              % [x_m-t,x_m+t] : confidence interval

==> anc/checkqos.m <==
function [q,counter]=checkqos(assign,Pathgain,Noise,qos,Indic)

%Script to calculate QoS guarantee in [1]

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 6 February 2013

% assign: Test Point to Base Station assignment matrix
% Pathgain: path gain between Test Point i and Base Station j
% Noise: noise level
% qos: Quality of Service requirement
% Indic: Test Point to Base Station assignment indicator

global P M B
q=zeros(M,1);
counter=0; % Number of infeasible Test Points

[m,n]=size(Indic);
for i=1:m
    if Indic(i)==0
        % If some Test Point is unassigned then output an infeasible results
        counter=counter+1;
        q(i)=0;
    end
end

if counter==0
    for i=1:M
        q(i)=P*Pathgain(i,Indic(i))*(P*(sum(assign)*Pathgain(i,:)'-...
            Pathgain(i,Indic(i))*sum(assign(:,Indic(i))))/B+Noise(i))^(-1);
    end

    % Check Quality of Service feasibility
    diff=q-qos;
    for i=1:M
        if diff(i)<0
            % Flag that no feasible Quality of Service assignment found
            counter=counter+1;
        end
    end
end

==> anc/code_for_fig1a.m <==
%Script to generate Fig 1a. in [1]: CAPEX+OPEX as a function of network
%lifetime.

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 4 February 2013

clc
%close all
clear all

tic

global M N qos
M=20;   % Number of Test Points
N=9;    % Number of Base Station sites
qos=1;  % Quality of Service requirement for each Test Point (W) [linear scale; 0 dB] 

global LA LB
LA=148.1;   % Propagation coefficient A (dB)
LB=37.6;    % Propagation coefficient B (dB)

global P B Noise gamma phi
P=20;                           % Average Base Station transmission power (W)
B=12;                           % Total number of resource blocks per Base Station
Noise=3.9811e-015*ones(M,1);    % Average noise power per Test Point (W) (\delta_{m} in [1])
gamma=qos*ones(M,1);            % Quality of Service requirement per Test Point (\gamma_{m} in [1])
phi=0.05;                       % Power outage probability (\varphi_{n} in [1])

% Distribution of parameters for uniform distribution assumed for harvested
% power for each Base Station used in Fig 1a in [1] (generated randomly once)
Pr=[86.8170 69.7354 84.1708 85.2024 72.1153 50.9789 66.5429 71.2155...
    63.5135;...
    183.3501 176.8854 116.7254 186.1980 198.9872 151.4423  188.4281...
    158.8026 115.4752];

% To generate other parameters of harvested power:
% Pr(1,:)=100*rand(1,N);   % harvested power subject to uniform distribution U(0,100)
% Pr(2,:)=100+100*rand(1,N); % harvested power subject to uniform distribution U(100,200)
 
finver=zeros(N,1);
for i=1:N
    % Available harvested power with probability 1-phi per location
    % (assuming uniformly distributed harvested power per location)
    finver(i)=unifinv(1-phi,Pr(1,i),Pr(2,i));
end

global lifecycle lamda ymxl c0 c1 cn1 c2
lamda=0.3;          % Electricity price (Eur/kWh)
ymxl=0.01;          % Energy loss factor (eta_{t,n} in [1])
c0=19*ones(N,1);    % Operational power (W) (P_{n}^{(o)} in [1])
c1=55000;           % Base Station installation cost [without harvester] (Eur) (bar{c_{n}} in [1]) 
cn1=60000;          % Base Station installation cost [with harvester] (c_{n} in [1])
c2=10000;           % Powerline cost (Eur/km) (c_{t,n} in [1])

Position_BS=getPosition_BS(N);  % Output position of Base Stations
K=10;                          % Number of simulation runs

OBM=zeros(K,8);
OB1M=zeros(K,8);
OB2M=zeros(K,8);

for z=1:8
    % Network life cycle for the range considered in Fig. 1a in [1] (hours)
    lifecycle=(0.6+(z-1)*0.2)*10*365*24;
    
    OB=[]; % Topology without energy harvesting
    OB1=[];
    OB2=[];
    
    for l=1:K
        % Output: positions of Test Points, distance between Test Point and
        % Base Station
        [Position_UE,H]=genPosition_UE(Position_BS);
        % Output: path gain between Test Point and Base Station
        Pathgain=genPathgain_BSUE(H);
        % Output 1: optimized network topology (without energy harvesting)
        obj=withoutharvester(Position_BS,Position_UE,H,Pathgain);
        OB=[OB;obj];
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Phase 1: Test Point assignment (QoS-aware Base Station deployment)
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Connect Test Points to the closest Base Station
        H2=H;               % Copy distance matrix
        num=zeros(1,N);     % Number of Test Points connected to Base Station
        assign=zeros(M,N);  % Test Point to Base Station assignment matrix
        Indic=zeros(M,1);   % Test Point to Base Station assignment indicator
        for i=1:M
            [tem,a]=min(H2(i,:));   % Find the closest Base Station to Test Point
            Indic(i)=a;             % Mark this Test Point as assigned
            assign(i,a)=1;          % Connect this Test Point to Base Station
            num(a)=num(a)+1;        % Update the Test Point number associated with Base Station
            if num(a)>=B
                H2(i,a)=100;        % If Base Station is short of resources mark it unavailable
            end
        end

        % Check Quality of Service requirement after first assignment round
        [q,counter]=checkqos(assign,Pathgain,Noise,qos,Indic);

        % Redo Test Point to Base Station assignment
        deta=zeros(N,1);    % Initial energy distribution
        for i=1:N
            if num(i)~=0
                deta(i)=finver(i)-c0(i)-sum(assign(:,i))*P; % Calculate the rest energy for each Base Station
            end
        end
        H3=H;   % Copy distance matrix
        while min(num)==0
            [b,a]=min(num); % Flag spacial case of not assigned Base Station
            num(a)=100;
        end
        % Copy variables (initize)
        A=assign;
        D=Indic;
        E=deta;
        while counter==0    % Run until all Test Points are assigned
            % Copy variables
            A=assign; 
            D=Indic; 
            E=deta; 
            [b,a]=min(num); % Target Base Station with smallest no. Test Points
            T=zeros(b,1);   % Set of deassociated Test Point of Base Station 'a'
            for j=1:b
                for t=1:M
                    if assign(t,a)==1
                        T(j)=t;         % Target the associated Test Point of Base Station 'a'
                        H3(:,a)=100;    % Disconnect (flag) Test Point 't' and Base Station 'a'
                        Indic(t)=0; 
                        % Update Test Point to Base Station assignment indicator of Test Point 't'
                        assign(t,a)=0;  % Update Test Point to Base Station assignment matrix
                        num(a)=100;     % Delete (flag) Base Station 'a'
                        break
                    end
                end
            end
            % Reassign disconnected Test Points in set T according to the energy distribution
            w=0;
            for j=1:b % Assign Test Point in set T until T is empty
                if H3(T(j),:)==100*ones(1,9)
                    % If set is empty go to Quality of Service assignment directly
                    break
                else
                    [maxv,x]=min(H3(T(j),:));   % Look for the closest Base Station 'x' to Test Point 'a'
                end
                while deta(x)<=0 || num(x)>=B   % If Base Station 'x' has no surplus power or is saturated, cancel 'x' and search another closer Base Station
                    H3(T(j),x)=100;
                    [maxv,x]=min(H3(T(j),:));
                    w=w+1;
                    if w>=M
                        break   % Break the infinite loop if you have not found any suitable Base Station
                    end
                end
                num(x)=num(x)+1;    % Qualified Base Station 'x': update number of its associated Test Points
                deta(x)=deta(x)-P;  % Qualified Base Station 'x': update remaining power in Base Station 'x'
                Indic(T(j))=x;      % Assign Test Point T(j) to Base Station 'x'
                assign(T(j),x)=1;   % Update new assignment of Test Point T(j)
            end
            % Check Quality of Service requirement after each round of Base Station deletion
            [q,counter]=checkqos(assign,Pathgain,Noise,qos,Indic);
        end
        % Output the rest Base Station and construct connection set
        rob=[];         % ID of remaining Base Stations
        e=[];           % Remaining energy at Base Stations
        num1=sum(A);    % Resulting Test Point distribution
        for i=1:N
            if num1(i)>0
                rob=[rob i];    % Output the remaining Base Station ID
                e=[e E(i)];     % Output the remaining energy
            end
        end
        [m,n]=size(rob);
        objective=n*cn1+lamda*lifecycle*sum(max(-e,0)); % CAPEX+OPEX
        % Output 2: optimized network topology (with energy harvesting)
        OB1=[OB1;objective];
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Phase 2: Inter-Base Station connection (QoS-aware Base Station deployment)
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Solve linear program and remove connections
        Distance_BS=genDisgtance_BS(Position_BS,rob,n); % Output distances between Base Stations

        connection=ones(n,n);   % Intialization of connection matrix
        objective2=1e+100;
        for k=1:n
            coe1=[ymxl*connection ones(n,1)];   % Coefficient for time invariant terms (deployment) in objective
            coe=lamda*lifecycle*vec(coe1)';     % Coefficient for time varying terms (operation, transmission) in objective
            
            % CVX Linear Program begins 
            cvx_begin sdp
            % Definition of power variables: the first n columns correspond
            % to the energy sharing variables between Base Stations (i.e.,P_{t,n})
            % and the last column corresponds to the grid power
            % (i.e.,P_{n}^{(g)})
            variable xp(n,n+1)  
            minimize coe*vec(xp)
            subject to
            for i=1:n
                xp(i,:)*[connection(i,:) 0]'-(1-ymxl)*connection(:,i)'*xp(:,i)-xp(i,n+1)-e(i)<=0; % Supply must meet demand
                xp(i,:)>=0;
            end
            cvx_end
            % CVX Linear Program ends

            % Update connection matrix and find the smallest connection
            upper=10000;
            tem=zeros(1,3);
            for i=1:n
                for j=1:n
                    if xp(i,j)==0
                        connection(i,j)=0;      % Remove power lines where no power passes through
                    else if xp(i,j)<=upper
                            upper=xp(i,j);      % Update the intermediate variable
                            tem=[xp(i,j) i j];  % Output the augumented vector: power and Base Stations ID
                        end
                    end
                end
            end
            objective1=coe*vec(xp)+n*cn1+sum(sum(c2*Distance_BS.*connection));  % CAPEX+OPEX
            if objective1<objective2
                objective2=objective1;
            else
                break
            end
            if tem(1)~=0
                connection(tem(2),tem(3))=0;    % Remove the powerline corresponding to the smallest power flow
            end
            xp1=xp; % Save the last successful power distribution
            % Final remaining energy distribution
            rest=ones(1,n);
            for i=1:n
                rest(i)=-(xp(i,:)*[connection(i,:) 0]'-(1-ymxl)*connection(:,i)'*xp(:,i))+xp(i,n+1)+e(i); % Supply must meet demand
            end
        end
        
        if objective2>objective
            objective2=objective;
        end
        % Output 3: optimized network topology (with energy harvesting and energy balancing)
        OB2=[OB2;objective2];
    end
    % Assign result to matrix for each simulation point
    OBM(:,z)=OB;
    OB1M(:,z)=OB1;
    OB2M(:,z)=OB2;
end

toc

break % Comment out if you require parameters for FICO Xpress optimization

% Procedure to generate M matrix of equation (4) in [1] and propagation gain
% matrix H, later used in the FICO Xpress optimization routine

BigM=zeros(M,N);
for i=1:N
    for j=1:M
        % See definition of M_{m,n} in equation (4) of [1]
        BigM(j,i)=gamma(j)*(P*(sum(Pathgain(j,:))-Pathgain(j,i))+Noise(j));
    end
end

% Multiply by a constant as FICO Xpress operates on large values
Pathgain=1e+15*Pathgain; 
BigM=1e+15*BigM;

% Create empty text file first called 'Pathgain.dat'
fid=fopen('G:\Program Files\bin\Pathgain.dat','wt');    % Place your own path here
[m,n]=size(Pathgain);
for i=1:m
    if i==1
        fprintf(fid,'Pathgain:[');
    end
    for j=1:n
        if j==n
            fprintf(fid,'%g\n',Pathgain(i,j));
        else
            fprintf(fid,'%g\t',Pathgain(i,j));
        end
    end
    if i==m
        fprintf(fid,']');
    end
end
fclose(fid);

% Create empty text file first called 'bigm.dat'
fid1=fopen('G:\Program Files\bin\bigm.dat','wt');   % Place your own path here
[m,n]=size(BigM);
for i=1:m
    if i==1
        fprintf(fid1,'bigm:[');
    end
    for j=1:n
        if j==n
            fprintf(fid1,'%g\n',BigM(i,j));
        else
            fprintf(fid1,'%g\t',BigM(i,j));
        end
    end
    if i==m
        fprintf(fid1,']');
    end
end
fclose(fid1);

==> anc/code_for_fig1b.m <==
%Script to generate Fig 1b. in [1]: CAPEX+OPEX as a function of variance of
%harvested power.

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 4 February 2013

%clc
%close all
clear all

tic

global M N qos
M=20;   % Number of Test Points
N=9;    % Number of Base Station sites
qos=1;  % Quality of Service requirement for each Test Point (W) [linear scale; 0 dB]

global LA LB
LA=148.1;   % Propagation coefficient A (dB)
LB=37.6;    % Propagation coefficient B (dB)

global P B Noise gamma phi
P=20;                           % Average Base Station transmission power (W)
Noise=3.9811e-015*ones(M,1);    % Average noise power per Test Point (W) (\delta_{m} in [1])
gamma=qos*ones(M,1);            % Quality of Service requirement per Test Point (\gamma_{m} in [1])
phi=0.05;                       % Power outage probability (\varphi_{n} in [1])

global lifecycle lamda ymxl c0 c1 c2
lifecycle=1*10*365*24;      % Network life cycle (hours)
lamda=0.3;                  % Electricity price (Eur/kWh)
ymxl=0.01;                  % Energy loss factor (eta_{t,n} in [1])
c0=19*ones(N,1);            % Operational power (W) (P_{n}^{(o)} in [1])
c1=55000;                   % Base Station installation cost [without harvester] (Eur) (bar{c_{n}} in [1])
cn1=60000;                  % Base Station installation cost [with harvester] (c_{n} in [1])
c2=1000;                   % Powerline cost (Eur/km) (c_{t,n} in [1])

Position_BS=getPosition_BS(N);  % Output distance between Base Stations

% Distribution Test Point positions and distance between Test Points and
% Base Stations used in Fig 1b in [1] (generated randomly once)
Position_UE=[0.6028    1.2337    2.5110    2.4298    0.2754    1.2578...
    1.6279    1.3087    2.0049    1.9211    0.9468    1.3518    0.1449...
    2.9538    0.5848    0.4080    1.1800    0.6745    1.5201    1.0845;
              2.8597    2.7690    0.2528    2.2398    0.8804    1.3262...
              1.6888    2.8339    1.3115    2.9509    0.9742    2.1332...
              2.0324    1.6635    2.1245    2.0329    0.6166    0.4712...
              2.9973    0.5963];

H=[2.3620    2.5245    3.0278    1.3636    1.6290    2.3341    0.3741    0.9666    1.9310;
    2.3846    2.2845    2.5984    1.4658    1.2966    1.7927    0.7815    0.3785    1.2945;
    2.0261    1.0408    0.2475    2.3664    1.6055    1.2473    3.0157    2.4642    2.2473;
    2.5982    1.9726    1.7412    2.0667    1.1882    0.7431    1.9472    0.9655    0.2695;
    0.4418    1.2824    2.2569    0.6590    1.3724    2.3093    1.6351    2.0304    2.7517;
    1.1212    0.8610    1.4918    0.7775    0.2981    1.2542    1.3972    1.1985    1.7090;
    1.6388    1.1957    1.4744    1.1436    0.2281    0.8923    1.3893    0.8212    1.1910;
    2.4701    2.3418    2.6204    1.5599    1.3476    1.7884    0.8750    0.3848    1.2372;
    1.7097    0.9557    0.9506    1.5167    0.5389    0.5298    1.9176    1.2913    1.2875;
    2.8331    2.4868    2.5183    2.0309    1.5107    1.5621    1.4909    0.6169    0.7337;
    0.6515    0.7287    1.6240    0.6900    0.7632    1.6398    1.5898    1.6230    2.1773;
    1.8420    1.6399    1.9964    1.0614    0.6503    1.3112    0.9274    0.3956    1.2054;
    1.5730    2.0456    2.8097    0.6399    1.4559    2.4145    0.5872    1.4335    2.4011;
    2.7156    1.8620    1.2488    2.4592    1.4629    0.4823    2.5925    1.6773    0.9517;
    1.6267    1.8646    2.5114    0.6302    1.1080    2.0145    0.3849    0.9892    1.9517;
    1.5357    1.8821    2.5935    0.5408    1.2151    2.1588    0.4760    1.1877    2.1435;
    0.6899    0.3406    1.3252    1.1148    0.9396    1.5883    2.0024    1.9104    2.2999;
    0.1769    0.8260    1.8257    1.0435    1.3190    2.0954    2.0363    2.1903    2.7291;
    2.6976    2.4974    2.6827    1.8118    1.4975    1.7895    1.1349    0.4977    1.0989;
    0.5924    0.4265    1.4187    1.0763    0.9947    1.6794    1.9915    1.9486    2.3723];

Pathgain=1.0e-011*[0.0000    0.0000    0.0000    0.0002    0.0001    0.0000    0.0313    0.0009    0.0001;
    0.0000    0.0000    0.0000    0.0002    0.0003    0.0001    0.0020    0.0300    0.0003;
    0.0001    0.0007    0.1480    0.0000    0.0001    0.0003    0.0000    0.0000    0.0000;
    0.0000    0.0001    0.0001    0.0001    0.0004    0.0024    0.0001    0.0009    0.1074;
    0.0167    0.0003    0.0000    0.0037    0.0002    0.0000    0.0001    0.0001    0.0000;
    0.0005    0.0014    0.0002    0.0020    0.0736    0.0003    0.0002    0.0004    0.0001;
    0.0001    0.0004    0.0002    0.0005    0.2012    0.0012    0.0002    0.0016    0.0004;
    0.0000    0.0000    0.0000    0.0001    0.0003    0.0001    0.0013    0.0281    0.0003;
    0.0001    0.0009    0.0009    0.0002    0.0079    0.0085    0.0001    0.0003    0.0003;
    0.0000    0.0000    0.0000    0.0001    0.0002    0.0001    0.0002    0.0048    0.0025;
    0.0039    0.0026    0.0001    0.0031    0.0021    0.0001    0.0001    0.0001    0.0000;
    0.0001    0.0001    0.0001    0.0006    0.0039    0.0003    0.0010    0.0254    0.0004;
    0.0001    0.0001    0.0000    0.0042    0.0002    0.0000    0.0057    0.0002    0.0000;
    0.0000    0.0001    0.0003    0.0000    0.0002    0.0120    0.0000    0.0001    0.0009;
    0.0001    0.0001    0.0000    0.0044    0.0005    0.0001    0.0281    0.0008    0.0001;
    0.0002    0.0001    0.0000    0.0078    0.0004    0.0000    0.0126    0.0004    0.0000;
    0.0031    0.0445    0.0003    0.0005    0.0010    0.0001    0.0001    0.0001    0.0000;
    0.5231    0.0016    0.0001    0.0007    0.0003    0.0000    0.0001    0.0000    0.0000;
    0.0000    0.0000    0.0000    0.0001    0.0002    0.0001    0.0005    0.0107    0.0005;
    0.0056    0.0191    0.0002    0.0006    0.0008    0.0001    0.0001    0.0001    0.0000];

K=100;
OB1M=zeros(K,10);
OB2M=zeros(K,10);
OB1M12=zeros(K,10);
OB2M12=zeros(K,10);
rds=10;

for z=1:10
    OB1=[];
    OB2=[];
    OB112=[];
    OB212=[];
    for l=1:K
        Pr(1,:)=(10-z)*rds+z*rds*rand(1,N);    % Harvested power lower bound
        Pr(2,:)=100+(10-z)*rds+z*rds*rand(1,N); % Harvested power upper bound
                
        finver=zeros(N,1);
        for i=1:N
            finver(i)=unifinv(1-phi,Pr(1,i),Pr(2,i)); % Calculate the rest energy for each Base Station
        end
        
        % Case 1: No. available resource blocks B=6
        B=6;
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Phase 1: Test Point assignment (QoS-aware Base Station deployment)
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Connect Test Points to the closest Base Station
        H2=H;               % Copy distance matrix
        num=zeros(1,N);     % Number of Test Points connected to Base Station
        assign=zeros(M,N);  % Test Point to Base Station assignment matrix
        Indic=zeros(M,1);   % Test Point to Base Station assignment indicator
        for i=1:M
            [tem,a]=min(H2(i,:));   % Find the closest Base Station to Test Point
            Indic(i)=a;             % Mark this Test Point as assigned
            assign(i,a)=1;          % Connect this Test Point to Base Station
            num(a)=num(a)+1;        % Update the Test Point number associated with Base Station
            if num(a)>=B
                H2(i,a)=100;        % If Base Station is short of resources mark it unavailable
            end
        end
        
        % Check Quality of Service requirement after first assignment round
        [q,counter]=Checkqos(assign,Pathgain,Noise,qos,Indic);

        % Redo Test Point to Base Station assignment
        deta=zeros(N,1);    % Initial energy distribution
        for i=1:N
            if num(i)~=0
                deta(i)=-c0(i)+finver(i)-sum(assign(:,i))*P; % Calculate the rest energy for each Base Station
            end
        end
        H3=H;   % Copy distance matrix
        while (min(num)==0)
            [b,a]=min(num); % Flag spacial case of not assigned Base Station
            num(a)=100;
        end
        % Copy variables (initize)
        A=assign;
        D=Indic;
        E=deta;
        while counter==0    % Run until all Test Points are assigned
            % Copy variables
            A=assign;
            D=Indic;
            E=deta;
            [b,a]=min(num); % Target Base Station with smallest no. Test Points
            T=zeros(b,1);   % Set of deassociated Test Point of Base Station 'a'
            for j=1:b
                for t=1:M
                    if assign(t,a)==1
                        T(j)=t;      % Target the associated Test Point of Base Station 'a'
                        H3(:,a)=100; % Disconnect (flag) Test Point 't' and Base Station 'a'
                        Indic(t)=0;
                        % Update Test Point to Base Station assignment indicator of Test Point 't'
                        assign(t,a)=0;  % Update Test Point to Base Station assignment matrix
                        num(a)=100;     % Delete (flag) Base Station 'a'
                        break
                    end
                end
            end
            % Reassign disconnected Test Points in set T according to the energy distribution
            w=0;
            for j=1:b % Assign Test Point in set T until T is empty
                if H3(T(j),:)==100*ones(1,9)
                    % If set is empty go to Quality of Service assignment directly
                    break
                else
                    [maxv,x]=min(H3(T(j),:)); % Look for the closest Base Station 'x' to Test Point 'a'
                end
                while (deta(x)<=0) || (num(x)>=B) % If Base Station 'x' has no surplus power or is saturated, cancel 'x' and search another closer Base Station
                    H3(T(j),x)=100;
                    [maxv,x]=min(H3(T(j),:));
                    w=w+1;
                    if w>=M
                        break % Break the infinite loop if you have not found any suitable Base Station
                    end
                end
                num(x)=num(x)+1;    % Qualified Base Station 'x': update number of its associated Test Points
                deta(x)=deta(x)-P;  % Qualified Base Station 'x': update remaining power in Base Station 'x'
                Indic(T(j))=x;      % Assign Test Point T(j) to Base Station 'x'
                assign(T(j),x)=1;   % Update new assignment of Test Point T(j)
            end
            % Check Quality of Service requirement after each round of Base Station deletion
            
            [q,counter]=Checkqos(assign,Pathgain,Noise,qos,Indic);
        end
        % Output the rest Base Station and construct connection set
        rob=[];         % ID of remaining Base Stations
        e=[];           % Remaining energy at Base Stations
        num1=sum(A);    % Resulting Test Point distribution
        for i=1:N
            if num1(i)>0
                rob=[rob i];    % Output the remaining Base Station ID
                e=[e E(i)];     % Output the remaining energy
            end
        end
        [m,n]=size(rob);
        objective=n*cn1+lamda*lifecycle*sum(max(-e,0)); % CAPEX+OPEX
        % Output 2: optimized network topology (with energy harvesting)
        OB1=[OB1;objective];
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Phase 2: Inter-Base Station connection (QoS-aware Base Station deployment)
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Solve linear program and remove connections
        Distance_BS= genDisgtance_BS(Position_BS,rob,n); % Output distances between Base Stations
        
        connection=ones(n,n);   % Intialization of connection matrix
        objective2=1e+100;
        for k=1:n
            coe1=[ymxl*connection ones(n,1)];   % Coefficient for time invariant terms (deployment) in objective
            coe=lamda*lifecycle*vec(coe1)';     % Coefficient for time varying terms (operation, transmission) in objective
            
            % CVX Linear Program begins 
            cvx_begin sdp
            % Definition of power variables: the first n columns correspond
            % to the energy sharing variables between Base Stations (i.e.,P_{t,n})
            % and the last column corresponds to the grid power
            % (i.e.,P_{n}^{(g)})
            variable xp(n,n+1)
            minimize coe*vec(xp)
            subject to
            for i=1:n
                xp(i,:)*[(1-ymxl)*connection(i,:) 0]'-connection(:,i)'*xp(:,i)-xp(i,n+1)-e(i)<=0; % Supply must meet demand
                xp(i,:)>=0;
            end
            cvx_end
            % CVX Linear Program ends

            % Update connection matrix and find the smallest connection
            upper=10000;
            tem=zeros(1,3);
            for i=1:n
                for j=1:n
                    if xp(i,j)==0
                        connection(i,j)=0;      % Remove power lines where no power passes through
                    else if xp(i,j)<=upper
                            upper=xp(i,j);      % Update the intermediate variable
                            tem=[xp(i,j) i j];  % Output the augumented vector: power and Base Stations ID
                        end
                    end
                end
            end
            objective1=coe*vec(xp)+n*cn1+sum(sum(c2*Distance_BS.*connection));  % CAPEX+OPEX
            if objective1<(objective2-1) % Substract '1' for numerical stability
                objective2=objective1;
            else
                break;
            end
            if tem(1)~=0
                connection(tem(2),tem(3))=0;    % Remove the powerline corresponding to the smallest power flow
            end
            xp1=xp; % Save the last successful power distribution
            % Final remaining energy distribution
            rest=ones(1,n);
            for i=1:n
                rest(i)=-(xp(i,:)*[(1-ymxl)*connection(i,:) 0]'-connection(:,i)'*xp(:,i))+xp(i,n+1)+e(i); % Supply must meet demand
            end
        end
        if objective2>objective
            objective2=objective;
        end
        OB2=[OB2;objective2];
        %pause
        % Case 2: No. available resource blocks B=12
        B=12;
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Phase 1: Test Point assignment (QoS-aware Base Station deployment)
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Connect Test Points to the closest Base Station
        H2=H;               % Copy distance matrix
        num=zeros(1,N);     % Number of Test Points connected to Base Station
        assign=zeros(M,N);  % Test Point to Base Station assignment matrix
        Indic=zeros(M,1);   % Test Point to Base Station assignment indicator
        for i=1:M
            [tem,a]=min(H2(i,:));   % Find the closest Base Station to Test Point
            Indic(i)=a;             % Mark this Test Point as assigned
            assign(i,a)=1;          % Connect this Test Point to Base Station
            num(a)=num(a)+1;        % Update the Test Point number associated with Base Station
            if num(a)>=B
                H2(i,a)=100;        % If Base Station is short of resources mark it unavailable
            end
        end

        % Check Quality of Service requirement after first assignment round
        [q,counter]=Checkqos(assign,Pathgain,Noise,qos,Indic);

        % Redo Test Point to Base Station assignment
        deta=zeros(N,1);    % Initial energy distribution
        for i=1:N
            if num(i)~=0
                deta(i)=-c0(i)+finver(i)-sum(assign(:,i))*P; % Calculate the rest energy for each Base Station
            end
        end
        H3=H;   % Copy distance matrix
        while (min(num)==0)
            [b,a]=min(num); % Flag spacial case of not assigned Base Station
            num(a)=100;
        end
        % Copy variables (initize)
        A=assign;
        D=Indic;
        E=deta;
        while counter==0    % Run until all Test Points are assigned
            % Copy variables
            A=assign;
            D=Indic;
            E=deta;
            [b,a]=min(num); % Target Base Station with smallest no. Test Points
            T=zeros(b,1);   % Set of deassociated Test Point of Base Station 'a'
            for j=1:b
                for t=1:M
                    if (assign(t,a)==1)
                        T(j)=t;         % Target the associated Test Point of Base Station 'a'
                        H3(:,a)=100;    % Disconnect (flag) Test Point 't' and Base Station 'a'
                        Indic(t)=0;
                        % Update Test Point to Base Station assignment indicator of Test Point 't'
                        assign(t,a)=0;	% Update Test Point to Base Station assignment matrix
                        num(a)=100;     % Delete (flag) Base Station 'a'
                        break
                    end
                end
            end
            % Reassign disconnected Test Points in set T according to the energy distribution
            w=0;
            for j=1:b % Assign Test Point in set T until T is empty
                if H3(T(j),:)==100*ones(1,9)
                    % If set is empty go to Quality of Service assignment directly
                    break
                else
                    [maxv,x]=min(H3(T(j),:));   % Look for the closest Base Station 'x' to Test Point 'a'
                end
                while (deta(x)<=0) || (num(x)>=B) % If Base Station 'x' has no surplus power or is saturated, cancel 'x' and search another closer Base Station
                    H3(T(j),x)=100;
                    [maxv,x]=min(H3(T(j),:));
                    w=w+1;
                    if w>=M
                        break % Break the infinite loop if you have not found any suitable Base Station
                    end
                end
                num(x)=num(x)+1;    % Qualified Base Station 'x': update number of its associated Test Points
                deta(x)=deta(x)-P;  % Qualified Base Station 'x': update remaining power in Base Station 'x'
                Indic(T(j))=x;      % Assign Test Point T(j) to Base Station 'x'
                assign(T(j),x)=1;   % Update new assignment of Test Point T(j)
            end
            % Check Quality of Service requirement after each round of Base Station deletion
            
            [q,counter]=Checkqos(assign,Pathgain,Noise,qos,Indic);
        end
        % Output the rest Base Station and construct connection set
        rob=[];         % ID of remaining Base Stations
        e=[];           % Remaining energy at Base Stations
        num1=sum(A);    % Resulting Test Point distribution
        for i=1:N
            if num1(i)>0
                rob=[rob i];    % Output the remaining Base Station ID
                e=[e E(i)];     % Output the remaining energy
            end
        end
        [m,n]=size(rob);
        objective=n*cn1+lamda*lifecycle*sum(max(-e,0)); % CAPEX+OPEX
        % Output 2: optimized network topology (with energy harvesting)
        OB112=[OB112;objective];
        
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        % Phase 2: Inter-Base Station connection (QoS-aware Base Station deployment)
        %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
        % Solve linear program and remove connections
        Distance_BS= genDisgtance_BS(Position_BS,rob,n);    % Output distances between Base Stations

        connection=ones(n,n);   % Intialization of connection matrix
        objective2=1e+100;
        for k=1:n
            coe1=[ymxl*connection ones(n,1)];   % Coefficient for time invariant terms (deployment) in objective
            coe=lamda*lifecycle*vec(coe1)';     % Coefficient for time varying terms (operation, transmission) in objective
            
            % CVX Linear Program begins 
            cvx_begin sdp
            % Definition of power variables: the first n columns correspond
            % to the energy sharing variables between Base Stations (i.e.,P_{t,n})
            % and the last column corresponds to the grid power
            % (i.e.,P_{n}^{(g)})
            variable xp(n,n+1)
            minimize coe*vec(xp)%+n*c1+1/(lamda*T)sum(sum(c2*Distance_BS*connection)))
            subject to
            for i=1:n
                xp(i,:)*[connection(i,:) 0]'-(1-ymxl)*connection(:,i)'*xp(:,i)-xp(i,n+1)-e(i)<=0; % Supply must meet demand
                xp(i,:)>=0;
            end
            cvx_end
            % CVX Linear Program ends
            
            % Update connection matrix and find the smallest connection
            upper=10000;tem=zeros(1,3);
            for i=1:n
                for j=1:n
                    if xp(i,j)==0
                        connection(i,j)=0;      % Remove power lines where no power passes through
                    else if xp(i,j)<=upper
                            upper=xp(i,j);      % Update the intermediate variable
                            tem=[xp(i,j) i j];  % Output the augumented vector: power and Base Stations ID
                        end
                    end
                end
            end
            objective1=coe*vec(xp)+n*cn1+sum(sum(c2*Distance_BS.*connection));  % CAPEX+OPEX
            if objective1<(objective2-1)    % Substract '1' for numerical stability
                objective2=objective1;
            else
                break;
            end
            if tem(1)~=0
                connection(tem(2),tem(3))=0;    % Remove the powerline corresponding to the smallest power flow
            end
            xp1=xp; % Save the last successful power distribution
            % Final remaining energy distribution
            rest=ones(1,n);
            for i=1:n
                rest(i)=-(xp(i,:)*[connection(i,:) 0]'-(1-ymxl)*connection(:,i)'*xp(:,i))+xp(i,n+1)+e(i); % Supply must meet demand
            end
        end
        if objective2>objective
            objective2=objective;
        end
        OB212=[OB212;objective2];
    end
    
OB1M(:,z)=OB1;
OB2M(:,z)=OB2;
OB1M12(:,z)=OB112;
OB2M12(:,z)=OB212;
end

toc

==> anc/fico_Pathgain.dat <==
Pathgain:[0.0742964	0.264903	0.388819	0.174869	2.88502	21.6357	0.159491	1.9763	8.42999
0.0831066	0.0984468	0.054659	0.625735	1.08051	0.223125	5.71222	139.969	0.582216
0.0166237	0.0382492	0.0706478	0.0332175	0.130701	0.552158	0.048916	0.326539	15.406
740.524	3.36338	0.165406	1.22381	0.536295	0.0962915	0.102944	0.0794625	0.0352577
1148.05	1.66867	0.120328	0.859573	0.323776	0.0690446	0.0842253	0.0599788	0.0272979
0.0732442	0.345122	0.849982	0.130516	1.96372	847.012	0.0961082	0.687477	3.07818
0.0206333	0.0510011	0.0978207	0.0415565	0.189983	1.01236	0.0575939	0.436658	47.548
0.0693066	0.586639	69.7712	0.0433311	0.178342	0.630163	0.0197333	0.0441025	0.0725432
0.0398037	0.0976398	0.133107	0.10502	0.701716	2.04468	0.158816	3.05065	791.119
2.02846	51.9296	0.777836	0.257424	0.470097	0.176638	0.048255	0.0603922	0.0409642
18.243	0.533632	0.0684217	10.7908	0.487531	0.0663473	0.288899	0.117834	0.0356951
0.0579714	0.432071	30.7902	0.0491729	0.277176	2.80501	0.0260156	0.0745181	0.168485
0.0538941	0.0414274	0.0213721	0.389899	0.198945	0.0554904	32.4442	1.30687	0.114815
3183.49	1.5408	0.114956	0.973918	0.332924	0.0685444	0.0900101	0.0622273	0.0276315
0.0593924	0.162337	0.199838	0.165904	1.76163	4.22453	0.209854	4.79414	31.6639
0.023703	0.0617112	0.121766	0.0477579	0.242881	1.56477	0.0630356	0.509963	81.9289
0.150382	1.75159	8.05212	0.167988	2.73539	27.0567	0.0734364	0.268239	0.412735
0.0378229	0.0577962	0.0487419	0.15263	0.430671	0.272323	0.600009	31.4933	2.68111
0.14313	0.0913765	0.0353924	2.46126	0.547588	0.0845761	4761.16	1.63735	0.118305
0.201323	1.33422	1.09107	0.393176	33.2182	13.342	0.175268	0.933523	0.789244
]

==> anc/fico_bench.mos <==
!Script to generate result in Fig 1a in [1]

!Code development: Meng Zheng (zhengmeng_6@sia.cn)
!Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

!References: M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks Enhanced by Energy Harvesting"
!submitted for publication, 24 Aug. 2012

model "bench"
uses "mmxprs"!,"mmquad" !gain access to the Xpress-Optimizer solver

!optional parameters section
parameters
DATAFILE="Pathgain.dat"  !Path gain matrix generated using Matlab script 'code_for_fig1.m'
cost=55000  !deployment cost
B=12  !number of available resource blocks
Lamda=52560 !network life cycle in hours
T=0.3 !electricity price [EUR/kWh]
power=20  !transmission power [W]
oper=19   ! operation power [W]
gama=1    ! SINR requirement [W]
noise=3.9811 !NOTE: multiplication of *10^(15) removed for simplicity and compensated for in 'Pathgain' and 'bigm' matrices
end-parameters

!sample declarations section
declarations
NM=20; NN=9  !number of TPS and BSs
M=1..NM; N=1..NN  !set of BSs and TPs
p:array (M,N) of mpvar !assignment variables
b:array (N) of mpvar !deployment variable
rou: array (N) of mpvar
Pathgain: array (M,N) of real
bigm: array (M,N) of real
end-declarations

initializations from DATAFILE    !load "Pathgain.dat"; generated using Matlab script 'code_for_fig1.m'
Pathgain   !load pathgain matrix
end-initializations

initializations from "bigm.dat"
bigm !load big M matrix in constraint (4); generated using Matlab script 'code_for_fig1.m'
end-initializations

! objective: equation (6a) in [1] (Note: \epsilon_{t,n} is removed here due to no consideration of energy harvesting; p_{m,n} moved from equation (5) to here)
Objective:= sum(n in N) cost*b(n)+ sum(n in N) Lamda*T*oper*b(n)+sum(n in N, m in M) Lamda*T*power*p(m,n) 

!Integer variable definition
forall (m in M, n in N) do
p(m,n) is_binary
b(n) is_binary
rou(n)>=0
end-do

!Integer variable relation: equation (1) from [1]
forall (m in M, n in N) p(m,n)-b(n)<=0

!Each TP has to be connected to one BS: equation (2) from [1]
forall (m in M)  sum(n in N) p(m,n) =1

!Number of available sources are upperbounded: equation (3) from [1]
forall (n in N) do
sum(m in M) p(m,n)=rou(n)*B
rou(n)*B<=b(n)*B
end-do

!Number of available sources are upperbounded
forall (m in M,n in N)
bigm(m,n)*(1-p(m,n))+power*p(m,n)*Pathgain(m,n)>=sum(t in N) (rou(t)*power*Pathgain(m,t)*gama)-rou(n)*gama*power*Pathgain(m,n)+gama*noise

!
minimize(Objective)

writeln("Total cost:", getobjval)
!...
forall (n in N) writeln(n,":", getsol(b(n)))

end-model

==> anc/fico_bigm.dat <==
bigm:[718.306	714.494	712.015	716.294	662.091	287.078	716.602	680.266	551.192
2966.92	2966.61	2967.49	2956.07	2946.97	2964.12	2854.34	169.204	2956.94
332.132	331.7	331.052	331.8	329.851	321.421	331.486	325.934	24.345
112.061	14855.3	14919.2	14898.1	14911.8	14920.6	14920.5	14920.9	14921.8
64.2619	22991.9	23022.9	23008.1	23018.8	23023.9	23023.6	23024.1	23024.7
17083.3	17077.8	17067.7	17082.1	17045.5	144.491	17082.8	17071	17023.2
988.704	988.097	987.16	988.286	985.317	968.87	987.965	980.384	38.1561
1426.92	1416.58	32.8872	1427.44	1424.74	1415.71	1427.92	1427.43	1426.86
15948.2	15947.1	15946.4	15946.9	15935	15908.1	15945.8	15888	126.633
1075.23	77.2053	1100.24	1110.65	1106.4	1112.26	1114.83	1114.59	1114.98
247.787	601.974	611.278	396.831	602.896	611.32	606.869	610.29	611.933
692.457	684.975	77.8124	692.633	688.073	637.516	693.096	692.126	690.247
691.465	691.714	692.115	684.745	688.564	691.433	43.6582	666.405	690.246
64.2242	63703.2	63731.7	63714.5	63727.4	63732.6	63732.2	63732.8	63733.5
863.647	861.588	860.838	861.517	829.603	780.344	860.638	768.952	231.557
1690.82	1690.06	1688.86	1690.34	1686.44	1660	1690.03	1681.09	52.7157
810.369	778.345	652.334	810.017	758.669	272.241	811.908	808.012	805.122
714.737	714.337	714.518	712.44	706.88	710.047	703.493	85.6261	661.871
95322.7	95323.7	95324.8	95276.3	95314.6	95323.9	102.383	95292.8	95323.2
1025.54	1002.88	1007.74	1021.7	365.2	762.725	1026.06	1010.89	1013.78
]

==> anc/genDisgtance_BS.m <==
function Distance_BS=genDisgtance_BS(Position_BS,rob,n)

%Script to generate Base Station to Base Station distance in [1]

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 6 February 2013

Distance_BS=zeros(n,n); % Generate propagation gain matrix
for i=1:n
    for j=1:n
        % Calculate distance between Test Point i and Base Station j
        Distance_BS(i,j)=sqrt((Position_BS(1,rob(i))-...
            Position_BS(1,rob(j)))^(2)+(Position_BS(2,rob(i))-...
            Position_BS(2,rob(j)))^(2));
    end
end

==> anc/genPathgain_BSUE.m <==
function Pathgain=genPathgain_BSUE(H)

%Script to generate path gain between Base Station and Test Point in [1]

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 6 February 2013

global LA LB M N
Pathgain=zeros(M,N);

for i=1:M
    for j=1:N
        % Calculate path gain between Test Point i and Base Station j
        
        % Source: I. Viering, M. Dottling, A. Lobinger, ?A mathematical
        % perspective of self-optimizing wireless networks,? in Proc. IEEE
        % ICC, Dresden, Germany, June 14?18, 2009 [Equations (1), (7)]
        a=LA+LB*log10(H(i,j));
        Pathgain(i,j)=10^(-0.1*a);
    end
end

==> anc/genPosition_UE.m <==
function [Position_UE,H]=genPosition_UE(Position_BS)

%Script to generate Test Point position in [1]

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 6 February 2013

global M N
H=zeros(M,N);

Position_UE(1,:)=(3-0.1)*rand(1,M)+0.1; % Generate Test Point positions (X)
Position_UE(2,:)=(3-0.1)*rand(1,M)+0.1; % Generate Test Point positions (Y)

for i=1:M
    for j=1:N
        % Calculate distance between Test Point i and Base Station j
        H(i,j)=sqrt((Position_UE(1,i)-Position_BS(1,j))^(2)+...
            (Position_UE(2,i)-Position_BS(2,j))^(2));
    end
end

==> anc/getPosition_BS.m <==
function [Position]=getPosition_BS(N)

%Script to generate Base Station positions in [1]

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 6 February 2013

%Location of BSs (x,y) coordinates, hard-coded for 9 positions in a grid (N
%is obsolete)
Position(1,:)=[0 1 2 0 1 2 0 1 2]+0.5;
Position(2,:)=[0 0 0 1 1 1 2 2 2]+0.5;

%Example for 25 sites
% Position(1,:)=[0 1 2 3 4 0 1 2 3 4 0 1 2 3 4 0 1 2 3 4 0 1 2 3 4]+0.5;
% Position(2,:)=[0 0 0 0 0 1 1 1 1 1 2 2 2 2 2 3 3 3 3 3 4 4 4 4 4]+0.5;

%Example for 12 sites
% Position(1,:)=[0 1 2 3 0 1 2 3 0 1 2 3]+0.5;
% Position(2,:)=[0 0 0 0 1 1 1 1 2 2 2 2]+0.5;

==> anc/plot_scripts_paper_bounds.m <==
%Script to plot Figures in [1]

%Code development: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)
%Code contributor: Meng Zheng (zhengmeng_6@sia.cn)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 6 February 2013

F='2';
switch F
    case '1'
        %%Fig. 1
        
        %clear all
        %close all
        clc
                
        alg1n=log10(OBM);
        alg1=log10(OB1M);
        alg2=log10(OB2M);
        
        conf=0.95;
        [m,n]=size(OBM);
        x=[];
        y=[];
        z=[];
        for i=1:n
            resalg1n=batch_mean(alg1n(:,i),conf);
            resalg1=batch_mean(alg1(:,i),conf);
            resalg2=batch_mean(alg2(:,i),conf);
            x=[x;resalg1n];
            y=[y;resalg1];
            z=[z;resalg2];
        end
        
        X=[6 8 10 12 14 16 18 20];
                
        figure
        ftsz=25;

        errorbar(X,x(:,1),x(:,2),'k-o','MarkerSize',12);
        hold on
        errorbar(X,y(:,1),y(:,2),'k-*','MarkerSize',12);
        errorbar(X,z(:,1),z(:,2),'k-d','MarkerSize',12);
        box on
        grid on
        
        xlim([X(1) X(end)]);
                
        xlabel('Network life cycle (years)','FontSize',ftsz);
        ylabel('log_{10}(CAPEX+OPEX [Eur])','FontSize',ftsz);
        set(gca,'FontSize',ftsz);
        
    case '2'
        %%Fig. 2
        
        %clear all
        %close all
        clc
                
        B6n=log10(OB1M);
        B6=log10(OB2M);
        B12n=log10(OB1M12);
        B12=log10(OB2M12);
        
        X=110:10:200;
        %X=X.^(2)/12;
        
        conf=0.95;
        [m,n]=size(OB2M12);
        x6=[];
        y6=[];
        x12=[];
        y12=[];
        for i=1:n
            resB6n=batch_mean(B6n(:,i),conf);
            resB6=batch_mean(B6(:,i),conf);
            resB12n=batch_mean(B12n(:,i),conf);
            resB12=batch_mean(B12(:,i),conf);
            x12=[x12;resB12n];
            y12=[y12;resB12];
            x6=[x6;resB6n];
            y6=[y6;resB6];
        end
        
        figure
        ftsz=25;
        
        errorbar(X,x6(:,1),x6(:,2),'k-x','MarkerSize',12);
        hold on;
        errorbar(X,y6(:,1),y6(:,2),'k-o','MarkerSize',12);
        errorbar(X,x12(:,1),x12(:,2),'k-*','MarkerSize',12);
        errorbar(X,y12(:,1),y12(:,2),'k-d','MarkerSize',12);
        
        xlim([X(1) X(end)]);
        ylim([5.2 5.7]);
        
        box on
        grid on
        xlabel('max(b_n)-min(a_n) (W)','FontSize',ftsz);
        ylabel('log_{10}(CAPEX+OPEX [Eur])','FontSize',ftsz);
        set(gca,'FontSize',ftsz);
         
end

==> anc/withoutharvester.m <==
function OBJ=withoutharvester(Position_BS,Position_UE,H,Pathgain)

%Script for optimization routine in [1] considering no renewable energy sources

%Code development: Meng Zheng (zhengmeng_6@sia.cn)
%Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%References: 
%[1] M. Zheng, P. Pawelczak, S. Stanczak, "Planning of Cellular Networks
%Enhanced by Energy Harvesting", submitted for publication, 24 Aug. 2012

%Last update: 6 February 2013

global M N LA LB P B Noise gamma phi lifecycle lamda ymxl c0 c1 c2 qos Pr

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%First phase: Heurisic for TPs assignment (QoS-aware BSs deployment)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%Connecting Test Points to the closest Base Station
H2=H;               % Copy distance matrix
num=zeros(1,N);     % Number of Test Points connected to Base Station
assign=zeros(M,N);  % Test Point to Base Station assignment matrix
Indic=zeros(M,1);   % Test Point to Base Station assignment indicator

for i=1:M
    [tem,a]=min(H2(i,:));   % Get the closest Test Point ID 'a'
    Indic(i)=a;             % Mark this Test Point 'a' as assigned
    assign(i,a)=1;          % Connect this Test Point to the Base Station 'x'
    num(a)=num(a)+1;        % Update the Test Point number associate with Base Station 'x'
    if num(a)>=B
        H2(i,a)=100;        % If Base Station 'a' is short of resource then marke this BS as disconnected
    end
end
% Check Quality of Service requirement after first assignment round
[q,counter]=Checkqos(assign,Pathgain,Noise,qos,Indic);

% Then assign the remaining users to their closest Base Stations that are not full
deta=zeros(N,1);    % Initial energy distribution
for i=1:N
    if num(i)~=0
        deta(i)=-c0(i)-sum(assign(:,i))*P; % Calculate the used energy for each Base Station
    end
end
H3=H;   % Copy distance matrix
while min(num)==0
    [b,a]=min(num); % To avoid spacial case when some empty Base Stations occur
    num(a)=100;
end
A=assign;
D=Indic;
E=deta;
while counter==0
    % Backup last successful configuration
    A=assign;
    D=Indic;
    E=deta;
    [b,a]=min(num); % Target the smallest Base Station 'a' in terms of number of Test Points
    if b==100
        break
    end
    T=zeros(b,1);
    for j=1:b
        for t=1:M
            if assign(t,a)==1
                T(j)=t;         % Target the associated Test Points of Base Station 'a'
                H3(:,a)=100;    % Disconnect Test Point 't' and Base Station 'a'
                Indic(t)=0;     % Update indicator of Test Point 't'
                assign(t,a)=0;  % Update assignment matrix
                num(a)=100;     % Delete Base Station 'a'
                deta(a)=0;
                break
            end
        end
    end
    % Reassign dismissed Test Points in set T according to the energy distribution
    w=0;
    for j=1:b % Assign Test Points in set T until T is empty
        [maxv,x]=min(H3(T(j),:));   % Look for the closest Base Station 'x' to Test Point 'a'
        while  num(x)>=B            % If BS 'x' is saturated cancel 'x' and search another closer Base Station
            H3(T(j),x)=100;
            [maxv,x]=min(H3(T(j),:));
            w=w+1;
            if w>=N
                break
            end
        end
        if maxv<100
            deta(x)=deta(x)-P;  % Update used power in Base Station 'x'
            num(x)=num(x)+1;
            Indic(T(j))=x;      % Assign Test Point T(j) to Base Station 'x'
            assign(T(j),x)=1;   % Update new assignment of Test Point T(j)
        else
            break
        end
    end
    if j==b
        [q,counter]=Checkqos(assign,Pathgain,Noise,qos,Indic);
    else
        break
    end
end

% Output the remaining Base Station and construct connection set
rob=[];         % ID of remaining Base Stations
e=[];           % Rest of energy at Base Stations
num1=sum(A);    % Resulting Test Point distribution
for i=1:N
    if num1(i)>0
        rob=[rob i];    % Output the remaining Base Station ID
        e=[e E(i)];     % Output the remaining energy
    end
end
[m,n]=size(rob);
OBJ=n*c1+lamda*lifecycle*sum(max(-e,0));    % CAPEX+OPEX
